Local integrands for two-loop all-plus Yang-Mills amplitudes

We express the planar five- and six-gluon two-loop Yang-Mills amplitudes with all positive helicities in compact analytic form using D-dimensional local integrands that are free of spurious singularities. The integrand is fixed from on-shell tree amplitudes in six dimensions using D-dimensional generalised unitarity cuts. The resulting expressions are shown to have manifest infrared behaviour at the integrand level. We also find simple representations of the rational terms obtained after integration in 4-2epsilon dimensions.

==> anc/anc.m <==
(* ::Package:: *)

(*

In this ancillary file we provide:

	-- complete expressions for both the five- and six-gluon two-loop all-plus amplitudes,
	-- expressions for the integrals given in Appendix B,
	-- checks against the rational terms.

Both amplitudes are multiplied by overall factors of i*(4pi)^(4-2eps)*<12><23>...<n1>.  Our conventions are:

an[i,j] = $<ij>$ (angle bracket)
sq[i,j] = $[ij]$ (square bracket)
s[i,j,..k] = $s_{ij\cdots k}$ (Mandelstam invariant)
trp[i,j,...] = $\text{tr}_+(ij\cdots)$ (Dirac trace with positive projector)
trm[i,j,...] = $\text{tr}_-(ij\cdots)$ (Dirac trace with negative projector)
OP[p1,p2] = $p_1^\mu p_2^\nu$ (outer product)

*)


(* Setup *)


an[i_,i_] := 0
sq[i_,i_] := 0
an[i1_,i2_] := -an[i2,i1]   /; !OrderedQ[{i1,i2}]
sq[i1_,i2_] := -sq[i2,i1]   /; !OrderedQ[{i1,i2}]
s[i___,j_Plus,k___] := Total[s[i,#,k]&/@Apply[List,j]]
s[i___,x_*j_,k___] := x*s[i,j,k] /; MemberQ[{p1,p2,p3,p4,p5,p6},j]
s[i__] := s@@Sort[{i}] /; !OrderedQ[{i}]


trp[i___,j_Plus,k___] := Total[trp[i,#,k]&/@Apply[List,j]]
trp[i___,x_*j_,k___]  := x*trp[i,j,k] /; MemberQ[{p1,p2,p3,p4,p5,p6},j]
trm[i___,j_Plus,k___] := Total[trm[i,#,k]&/@Apply[List,j]]
trm[i___,x_*j_,k___]  := x*trm[i,j,k] /; MemberQ[{p1,p2,p3,p4,p5,p6},j]


(* turns all kinematic variables into spinor brackets. *)
tospinors[func_] :=  func //. {s[i_,j_] :>  -an[i,j]sq[i,j], s[i_,j_,k_] :> s[i,j]+s[i,k]+s[j,k],
	trp[i__]  :> Apply[Times,(sq[{i}[[#]],{i}[[#+1]]]*an[{i}[[#+1]],{i}[[#+2]]]&)/@Range[1,Length[{i}]-2,2]]*sq[{i}[[-2]],{i}[[-1]]]*an[{i}[[-1]],{i}[[1]]],
	trm[i__]  :> Apply[Times,(an[{i}[[#]],{i}[[#+1]]]*sq[{i}[[#+1]],{i}[[#+2]]]&)/@Range[1,Length[{i}]-2,2]]*an[{i}[[-2]],{i}[[-1]]]*sq[{i}[[-1]],{i}[[1]]]}


(* sums on cyclic permutations *)
Z5sum[func_] := Total[MapThread[func/.{
							p1->ToExpression["p"<>ToString[#1]],p2->ToExpression["p"<>ToString[#2]],p3->ToExpression["p"<>ToString[#3]],p4->ToExpression["p"<>ToString[#4]],p5->ToExpression["p"<>ToString[#5]]}&,
							Transpose[{{1,2,3,4,5},{2,3,4,5,1},{3,4,5,1,2},{4,5,1,2,3},{5,1,2,3,4}}]]];
Z6sum[func_] := Total[MapThread[func/.{
							p1->ToExpression["p"<>ToString[#1]],p2->ToExpression["p"<>ToString[#2]],p3->ToExpression["p"<>ToString[#3]],p4->ToExpression["p"<>ToString[#4]],p5->ToExpression["p"<>ToString[#5]],p6->ToExpression["p"<>ToString[#6]]}&,
							Transpose[{{1,2,3,4,5,6},{2,3,4,5,6,1},{3,4,5,6,1,2},{4,5,6,1,2,3},{5,6,1,2,3,4},{6,1,2,3,4,5}}]]];


(* example numerical phase space points *)
numerics5 = {
	an[p1, p2] -> -35/36, an[p1, p3] -> 65/36, an[p1, p4] -> 1169/1440, an[p1, p5] -> -47/84, an[p2, p3] -> 5, an[p2, p4] -> 7/40,
	an[p2, p5] -> -13/7, an[p3, p4] -> 77/20, an[p3, p5] -> 4/7, an[p4, p5] -> 29/20,
	sq[p1, p2] -> -1560828/41125, sq[p1, p3] -> 1624674/452375, sq[p1, p4] -> -36751536/734657, sq[p1, p5] -> 168852/34075,
	sq[p2, p3] -> 42109/38500, sq[p2, p4] -> 222184/15631, sq[p2, p5] -> 9876083/408900, sq[p3, p4] -> -43559/15631, sq[p3, p5] -> -19275511/8995800, sq[p4, p5] -> 3535925/104951};
numerics6 = {
	an[p1, p2] -> 28/25, an[p1, p3] -> -23/5, an[p1, p4] -> -25/3, an[p1, p5] -> 43/10, an[p1, p6] -> 11/3, an[p2, p3] -> -29/10, an[p2, p4] -> -143/30, an[p2, p5] -> 81/20, an[p2, p6] -> -29/18, an[p3, p4] -> -2, an[p3, p5] -> -11/2, 
	an[p3, p6] -> 145/9, an[p4, p5] -> -71/6, an[p4, p6] -> 745/27, an[p5, p6] -> -175/9, sq[p1, p2] -> -58255/14616, sq[p1, p3] -> -26236195/3858624, sq[p1, p4] -> 737333/224928, sq[p1, p5] -> -14366669/22042944, sq[p1, p6] -> 311107/344960, 
	sq[p2, p3] -> -54365/19488, sq[p2, p4] -> 258585/230608, sq[p2, p5] -> 506173/16142560, sq[p2, p6] -> -2246507/2273600, sq[p3, p4] -> -65981/172956, sq[p3, p5] -> 6170531/12106920, sq[p3, p6] -> -43457479/18757200, sq[p4, p5] -> -18191/86975, 
	sq[p4, p6] -> 10202389/9567250, sq[p5, p6] -> -105568/683375};


(* 5 Gluon Scattering *)


A2ppppp = (Ds-2)*P5 + (Ds-2)^2*R5;


c431    = s[p4,p5]trp[p1,p3,p4,p5]/s[p1,p3];
c3315L  = -s[p1,p2]s[p4,p5]s[p1,p5];

c430a   = trp[p1,p3,p4,p5]/s[p1,p3];
c430b   = trp[p1,p3,p4,p5]/s[p1,p3]/s[p4,p5];

c3305La = trp[p1,p2,p4,p5];
c3305Lb[i_,j_] := trp[p1,p2,p3,i,j,p3,p4,p5]/s[p1,p2]/s[p4,p5];
c3305Lc = (s[p1,p2]s[p4,p5]s[p1,p5]+(s[p1,p2]+s[p4,p5])trp[p1,p2,p4,p5])/s[p1,p2]/s[p4,p5];


I430a   = s[p1,p3]/4;
I430b   = (trm[p1,p3,p4,p5]-s[p1,p3](6s[p4,p5]-2s[p1,p3]-s[p3,p4]-s[p1,p5]))/36;

I3305La = 1/4;
I3305Lb = OP[p1/3+p2/6,p4/6+p5/3];
I3305Lc = (4s[p1,p5]+2s[p1,p4]+2s[p2,p5]+s[p2,p4])/36;


P5 = c431*I431[p1,p2,p3,p4,p5] + c3315L*I3315L[p1,p2,p3,p4,p5] // Z5sum;
R5 = c430a*I430a + c430b*I430b + c3305La*I3305La + c3305Lb@@I3305Lb + c3305Lc*I3305Lc // Z5sum;


(* rational term as presented by Gehrmann, Henn & Presti [arXiv:1511.05409] *)
R5GHP = -(2*Power[trp[p4,p5,p1,p2],2]/(3s[p1,p2]s[p4,p5])+10/3s[p1,p2]s[p2,p3]+2/3s[p1,p2]s[p3,p4])/6 // Z5sum;


tospinors[R5-R5GHP/4] //. numerics5 (* including factor of (Ds-2)^2=4 at leading order in epsilon *)


(* 6 Gluon Scattering *)


A2pppppp = (Ds-2)*P6 + (Ds-2)^2*R6;


c441     = s[p1,p2,p3]trp[p1,p3,p4,p6]/s[p1,p3]/s[p4,p6];
c531     = -s[p5,p6]trp[p1,p2,p3,p4,p5,p6];
c431m2   = s[p5,p6]trp[p1,p4,p5,p6]/s[p1,p4];
c3316l   = s[p5,p6]trp[p1,p3,p4+p5,p6]/s[p1,p3];
c3315lm  = -s[p1,p2]s[p5,p6]s[p1,p6];
c3316l   = -s[p1,p2]s[p4,p5]s[p2,p3,p4];

c440a    = trp[p1,p3,p4,p6]/s[p1,p3]/s[p4,p6];
c440b    = trp[p1,p3,p4,p6]/s[p1,p3]/s[p4,p6]/s[p1,p2,p3];

c530a    = -trp[p1,p2,p3,p4,p5,p6];
c530b    = -trp[p1,p2,p3,p4,p5,p6]/s[p5,p6];

c430m2a  = trp[p1,p4,p5,p6]/s[p1,p4];
c430m2b  = trp[p1,p4,p5,p6]/s[p1,p4]/s[p5,p6];

c4306la  = trp[p1,p3,p5,p6]/s[p1,p3];
c4306lb  = (s[p1,p2,p3]trp[p1,p3,p5,p6]-s[p5,p6]trp[p1,p3,p4,p6])/s[p1,p3]/s[p1,p2,p3]/s[p5,p6];
c4306lc  = 1/s[p1,p3]/s[p1,p2,p3]/s[p5,p6];

c3305lma = trp[p1,p2,p5,p6];
c3305lmb = (s[p1,p2]s[p5,p6]trp[p1,p3,p4,p6]-s[p1,p2,p3]s[p3,p4]trp[p1,p2,p5,p6]+s[p1,p2,p3](s[p1,p2]s[p5,p6]s[p1,p6]+(s[p1,p2]+s[p5,p6])trp[p1,p2,p5,p6]))/s[p1,p2]/s[p1,p2,p3]/s[p5,p6];
c3305lmc[i_,j_] := trp[p1,p2,p3+p4,i,j,p3+p4,p5,p6]/s[p1,p2]/s[p5,p6]-trp[p1,p3,p4,i,j,p4,p5,p6]/s[p1,p2,p3]/s[p5,p6]-trp[p1,p2,p3,i,j,p3,p4,p6]/s[p1,p2]/s[p1,p2,p3]+
						(s[p2,p3]s[p3,p4]s[p4,p5]+s[p1,p2,p3]trp[p2,p3,p4,p5])trp[p1,p2,p3,i,j,p4,p5,p6]/s[p1,p2]/s[p2,p3]/s[p1,p2,p3]/s[p4,p5]/s[p5,p6]

c3306la  =  s[p1,p2]s[p4,p5]s[p1,p2,p3]s[p3,p4,p5]trp[p1,p2,p4,p5]-s[p1,p2,p3]s[p3,p4,p5]Power[trp[p1,p2,p4,p5],2];
c3306lb  = -trp[p1,p2,p3,p6]trp[p4,p5,p6,p3](s[p1,p2,p3]+s[p3,p4,p5]) + trp[p1,p2,p4,p5]s[p1,p2,p3]s[p3,p4,p5](s[p4,p5]+s[p1,p2]) +
				s[p3,p4,p5]s[p4,p5]s[p1,p2]trp[p1,p3,p4,p6] + s[p1,p2,p3]s[p4,p5]s[p1,p2]trp[p5,p3,p2,p6] + s[p1,p2]s[p4,p5]s[p2,p3,p4]s[p1,p2,p3]s[p3,p4,p5];
c3306lc[p_] := -s[p1,p2,p3](s[p1,p2]s[p4,p5]s[p5,p6]trp[p,p2,p3,p4]+s[p1,p2]s[p3,p4]trp[p,p2,p3,p6,p5,p4]+s[p1,p2]s[p3,p4,p5]trp[p,p2,p4,p6,p5,p4]+
				s[p3,p4,p5]trp[p,p2,p4,p5,p1,p2,p4,p5])+s[p3,p4,p5](s[p1,p2]s[p3,p4]s[p4,p5]trp[p,p1,p6,p5]+s[p1,p2]s[p1,p2,p3]trp[p,p1,p5,p3,p4,p5]+
				s[p1,p2]s[p5,p6]trp[p,p1,p6,p3,p4,p5]+s[p1,p2,p3]trp[p,p1,p5,p4,p2,p1,p5,p4]) // Expand;
c3306ld[p_] :=  s[p1,p2,p3](s[p1,p2]s[p2,p3]s[p4,p5]trp[p,p5,p6,p1]+s[p4,p5]s[p3,p4,p5]trp[p,p5,p1,p3,p2,p1]+s[p1,p6]s[p4,p5]trp[p,p5,p6,p3,p2,p1]+
				s[p3,p4,p5]trp[p,p5,p1,p2,p4,p5,p1,p2])-s[p3,p4,p5](s[p1,p2]s[p1,p6]s[p4,p5]trp[p,p4,p3,p2]+s[p4,p5]s[p1,p2,p3]trp[p,p4,p2,p6,p1,p2]+
				s[p2,p3]s[p4,p5]trp[p,p4,p3,p6,p1,p2]+s[p1,p2,p3]trp[p,p4,p2,p1,p5,p4,p2,p1]) // Expand;
c3306le[i_,j_] := s[p1,p2,p3]s[p3,p4,p5]trp[p1,p2,p3,i,j,p3,p4,p5]-s[p1,p2,p3]s[p1,p2]trp[p6,p2,p3,i,j,p3,p4,p5]-s[p3,p4,p5]s[p4,p5]trp[p1,p2,p3,i,j,p3,p4,p6]+
							s[p1,p2,p3]s[p3,p4,p5]trp[p4,p5,p6,j,i,p6,p1,p2]-s[p1,p2,p3]s[p4,p5]trp[p3,p5,p6,j,i,p6,p1,p2]-s[p3,p4,p5]s[p1,p2]trp[p4,p5,p6,j,i,p6,p1,p3]+
							s[p1,p2,p3]trp[p1,p2,p3,i,j,p6,p5,p4,p3,p6]+s[p3,p4,p5]trp[p4,p5,p6,i,j,p3,p2,p1,p6,p3];
c3306lf  = -s[p1,p2]s[p4,p5]s[p1,p2,p3]s[p2,p3,p4]s[p3,p4,p5]-s[p1,p2]s[p1,p2,p3]s[p3,p4,p5]trp[p1,p2,p4,p5]+s[p1,p2]s[p1,p2,p3]s[p3,p4,p5]trp[p4,p5,p6,p3]+
				(s[p1,p2,p3]+s[p3,p4,p5])trp[p1,p2,p3,p6]trp[p4,p5,p6,p3]-s[p1,p2]s[p4,p5]s[p3,p4,p5]trp[p1,p3,p4,p6]-s[p1,p2]s[p4,p5]s[p1,p2,p3]trp[p2,p6,p5,p3];
c3306lg  =  s[p4,p5]s[p1,p2,p3]s[p3,p4,p5]trp[p1,p2,p3,p6]-s[p4,p5]s[p1,p2,p3]s[p3,p4,p5]trp[p1,p2,p4,p5]-s[p1,p2]s[p4,p5]s[p3,p4,p5]trp[p1,p3,p4,p6]-
				s[p1,p2]s[p4,p5]s[p1,p2,p3]trp[p2,p6,p5,p3]+(s[p1,p2,p3]+s[p3,p4,p5])trp[p1,p2,p3,p6]trp[p4,p5,p6,p3]-s[p1,p2]s[p4,p5]s[p2,p3,p4]s[p1,p2,p3]s[p3,p4,p5];


I440a    = s[p1,p3]s[p4,p6]/4;
I440b    = -s[p1,p3]s[p4,p6](s[p2,p3]+s[p4,p5])/12 + s[p1,p3]s[p4,p6]s[2*p1+p2+p3,p4+p5+2*p6]/36 +
			s[p4,p6]trp[p1,p2,p4+p5+2*p6,p3]/36 + s[p1,p3]trp[p4,2*p1+p2+p3,p5,p6]/36 +
			trp[p1,p2,p5,p6,p4,p3]/36;

I530a    = 0;
I530b    = -1/12;

I430m2a  = s[p1, p4]/4;
I430m2b  = (-(s[p1, p4](-2s[p1, p4]-s[p1,p6]+5s[p2,p3]-s[p4,p5]+6s[p5,p6]))+trm[p1,p4,p5,p6])/36;

I4306la  = s[p1,p3]/4;
I4306lb  = -s[p1,p3]s[p2,p3]/12 + trp[p1,p2,p5+2*p6,p3]/36 + s[p1,p3]s[2*p1+p2+p3,p5+2*p6]/36;
I4306lc  = s[p1,p3]trp[p1,p3,p4,2*p1+p2+p3,p5+2*p6,p4,p5,p6]/36 + trp[p1,p3,p4,p3,p1,p2,p5+2*p6,p4,p5,p6]/36;

I3305lma = 1/4;
I3305lmb = s[2*p1+p2,p5+2*p6]/36;
I3305lmc = OP[p1/3+p2/6,p5/6+p6/3];

I3306la  = 1/4;
I3306lb  = s[p1-p2,p5-p4]/36 - (s[p1,p2]+s[p4,p5])/12;
I3306lc  = p2/12-p1/12;
I3306ld  = p4/12-p5/12;

I3306le  = OP[p1/6-p2/6,p5/6-p4/6];

I3306lf  = -s[p1,p2]/12;
I3306lg  = -s[p4,p5]/12;


P6 = c441*I441[p1,p2,p3,p4,p5,p6]/2 + c531*I531[p1,p2,p3,p4,p5,p6] + c431m2*I431m2[p1,p2,p3,p4,p5,p6] + (#+(#/.{p1->p3,p3->p1,p4->p6,p6->p4})&)[c3316l*I336l[p1,p2,p3,p4,p5,p6]] +
		c3315lm*I3315lm[p1,p2,p3,p4,p5,p6] + c3316l*I3316l[p1,p2,p3,p4,p5,p6] // Z6sum;
R6 = (c440a*I440a + c440b*I440b)/2 +
		c530a*I530a + c530b*I530b +
		c430m2a*I430m2a + c430m2b*I430m2b +
		(#+(#/.{p1->p3,p3->p1,p4->p6,p6->p4})&)[c4306la*I4306la + c4306lb*I4306lb + c4306lc*I4306lc] +
		c3305lma*I3305lma + c3305lmb*I3305lmb + c3305lmc@@I3305lmc +
		(c3306la*I3306la + c3306lb*I3306lb + c3306lc[I3306lc] + c3306ld[I3306ld] + c3306le@@I3306le + c3306lf*I3306lf + c3306lg*I3306lg)/(2s[p1,p2]s[p4,p5]s[p1,p2,p3]s[p3,p4,p5]) // Z6sum;


FR = 
	2s[p2,p3]s[p3,p4]s[p4,p5]trp[p1,p2,p5,p6]/(s[p1,p2]s[p5,p6]s[p1,p2,p3])+trp[p1,p2,p3,p6]/(s[p1,p2]s[p1,p2,p3])(-4s[p2,p3]s[p3,p4]+2trp[p1,p3,p4,p5]+6trp[p2,p3,p4,p5])+
	1/s[p1,p2,p3](-12s[p3,p4]trp[p1,p2,p3,p6]-s[p3,p4]trp[p1,p2,p5,p6]+
		3(s[p1,p2]+s[p3,p4]+s[p5,p6])trp[p1,p3,p4,p6]-16s[p1,p2]s[p1,p6]s[p3,p4])-
	Power[trp[p1,p2,p4,p5],2]/(s[p1,p2]s[p4,p5])+trp[p1,p2,p5,p6]/(s[p1,p2]s[p5,p6])(-2trp[p1+p4,p3,p4,p5]-2trp[p1,p2,p5,p6])+
	1/s[p1,p2](2(s[p1,p6]-s[p3,p4]+s[p4,p5])trp[p1,p2,p3,p4]+2(s[p2,p3]-s[p3,p4]+s[p4,p5]-s[p1,p2,p3])trp[p1,p2,p3,p5]+
		2(s[p2,p3]+s[p4,p5]-3s[p1,p2,p3])trp[p1,p2,p4,p5])-
	s[p1,p2]/4(59s[p2,p3]-8s[p3,p4]-56s[p4,p5])+s[p1,p2,p3]/4(-4s[p1,p2]-4s[p2,p3]+39s[p3,p4]-40s[p2,p3,p4])+
	9/4trp[p1,p2,p3,p4]+35/4trp[p1,p2,p3,p5]+15/4trp[p1,p2,p4,p5];


tospinors[R6-1/144*Z6sum[(#+(#/.{p1->p6,p2->p5,p3->p4,p4->p3,p5->p2,p6->p1})&)[FR]]] //. numerics6
